Large Sidon Subsets and Pair-Sum Multiplicities of Distinct Multinomial Coefficients

For a positive integer $n$, let $\mathcal{M}_n$ be the set of distinct multinomial coefficient values $n!/(p_1!\cdots p_t!)$, where $(p_1,\ldots,p_t)$ ranges over the integer partitions of $n$. We study two complementary aspects of the additive structure of $\mathcal{M}_n$: the maximum cardinality $s(n)$ of a Sidon subset and the multiplicities of unordered pair sums in the full set. A product embedding, strongly Sidon subsets, and estimates for prime partitions give \[ \liminf_{n\to\infty}\frac{\log(s(n)/n)\log\log n}{\sqrt{\log n}}\geq\frac{\pi}{\sqrt{3}}. \] Long arithmetic progressions and separated copies yield a complementary lower bound $2/(3\sqrt{3})$ for the normalized Sidon defect. Writing $r_n(t)$ for the number of unordered representations $t=x+y$ with $x,y\in\mathcal{M}_n$, we study the collision excess $C(n)$, the number $D(n)$ of multiply represented sums, the maximum multiplicity $\mu(n)$, and the cumulative profile $T(n,k)$. We prove \[ \liminf\frac{C(n)}{n^2\log n}\geq\frac18,\qquad \liminf\frac{D(n)}{n^{3/2}\sqrt{\log n}}\geq\frac{4}{3\sqrt{3}},\qquad \liminf\frac{\mu(n)}{\sqrt{n\log n}}\geq\frac12. \] We also obtain a scaled lower envelope for the full profile, an additive-energy bound, stabilization with respect to the number of variables, and an explicit family of trinomial collisions. Exact Sidon values through $n=16$, the lower bound $s(17)\geq89$, and pair-sum statistics through $n=20$ are reported with reproducible computational material.

==> anc/README.txt <==
ANCILLARY FILES FOR ARXIV:2608.02667, VERSION 2

Paper:
Large Sidon Subsets and Pair-Sum Multiplicities of Distinct Multinomial Coefficients
Author: Felix Huber
ORCID: 0009-0005-1568-1579

FILES

1. compute_sidon_maple.mpl
   Maple source for the exact Sidon-subset computations through n = 16.
   It generates the distinct multinomial coefficient values, constructs the
   inclusion-minimal collision hypergraph, encodes the minimum-transversal
   problem as SAT with a cardinality constraint, and calls maplesat.

2. computational_output_n14_n16.txt
   Completed Maple console output for the three largest exact Sidon cases
   n = 14, 15, 16.

3. computational_supplement.pdf
   Description of the collision hypergraph, SAT encoding, computational
   environment, reported values, reproduction procedure, and certification
   scope for the Sidon-subset computation.

4. pair_sum_multiplicities.mpl
   Maple audit for the pair-sum results. It checks the principal table through
   n = 20, variable-number stabilization, the trinomial family through s = 80,
   and the arithmetic-progression construction through q = 10.

5. pair_sum_maple_audit_output.txt
   Successful output from the author's Maple run:
       INITIAL TABLE n=1..20 PASSED
       VARIABLE-NUMBER STABILIZATION n=3..20 PASSED
       TRINOMIAL FAMILY s=3..80 PASSED
       ARITHMETIC PROGRESSION q=1..10 PASSED
       MAPLE PAIR-SUM MULTIPLICITY AUDIT PASSED

6. verify_pair_sum_multiplicities.py
   Independent standard-library Python verification of the pair-sum table,
   stabilization and strict preceding increase through n = 20, the trinomial
   identities and symmetry through s = 80, and the progression construction
   through q = 10.

7. python_pair_sum_audit_output.txt
   Recorded successful output of the Python verification supplied here.

REPRODUCTION

Sidon computation:
- Use Maple 2026.1 or a compatible version providing Logic:-Satisfy with the
  maplesat backend.
- Run compute_sidon_maple.mpl.
- The distributed final loop evaluates n = 14, 15, 16. It may be changed to
  1 through 16 to reproduce the entire exact table.

Pair-sum Maple audit:
- Run pair_sum_multiplicities.mpl in Maple 2026 or a compatible version.

Pair-sum Python audit:
- Use Python 3.10 or later.
- No third-party packages are required.
- Run:
      python verify_pair_sum_multiplicities.py

SCOPE AND CONVENTIONS

- All pair-sum computations use exact integer arithmetic and unordered pairs
  with repetition allowed.
- The Maple and Python progression audits include q = 1 as a harmless
  degenerate program check. The paper states the structural progression
  theorem for q >= 2 because its main notation defines M_n for n >= 1.
- The asymptotic theorems and symbolic proofs do not depend on the finite
  audits.
- The SAT material does not include an exported solver-independent UNSAT
  certificate or machine-readable optimal witnesses for every n.


==> anc/computational_output_n14_n16.txt <==
Computational output for n = 14, 15, 16
========================================

Maple 2026.1, Build ID 2018217
Kernel and Library Build ID 2018217
Standard Worksheet Interface
Operating system: Microsoft Windows 11 Enterprise, version 10.0.26200, Build 26200
Computer: Lenovo ThinkPad L13 Yoga Gen 4, model 21FJ0002MZ
Processor: 13th Gen Intel Core i7-1355U, 10 cores, 12 logical processors
Installed memory: 16.0 GB RAM
SAT backend: Logic:-Satisfy(..., method = "maplesat")

|B| = 102, active = 97, edges = 957, lo = 28, hi = 47
k = 46, satisfiable = false, time = 1.172 s
n = 14, a(n) = 55, total time = 1.312 s
|B| = 125, active = 117, edges = 1654, lo = 33, hi = 60
k = 59, satisfiable = true, deletions = 59, time = 5.656 s
k = 58, satisfiable = false, time = 8.453 s
n = 15, a(n) = 66, total time = 14.328 s
|B| = 157, active = 146, edges = 2581, lo = 39, hi = 76
k = 75, satisfiable = true, deletions = 75, time = 2.844 s
k = 74, satisfiable = true, deletions = 74, time = 68.937 s
k = 73, satisfiable = false, time = 188.016 s
n = 16, a(n) = 83, total time = 260.188 s

Conclusion for n = 16:
The instance with at most 74 deletions is satisfiable, and the instance with
at most 73 deletions is unsatisfiable. Therefore the minimum transversal
number is 74. Since |M_16| = 157, s(16) = 157 - 74 = 83.


==> anc/compute_sidon_maple.mpl <==
# Sidon-subset computation for "Large Sidon Subsets and Pair-Sum Multiplicities of Distinct Multinomial Coefficients"
# Author: Felix Huber, ORCID 0009-0005-1568-1579
# Environment used for the reported n = 14, 15, 16 run:
# Maple 2026.1, Build ID 2018217, Windows 11 Enterprise Build 26200,
# Intel Core i7-1355U (10 cores, 12 logical processors), 16.0 GB RAM.
# SAT backend: Logic:-Satisfy(..., method = "maplesat").
a := proc(n) option remember; local act, b, d, e, f, g, h3, h4, hi, i, j, k, l, lo, m, o, p, q, r, s, sat, t, tt, u, v, w, x, y; t := table(); b := proc(r, p, d) local i; if r = 0 then t[n!/d] := 1; return end if; for i from min(p, r) by -1 to 1 do b(r - i, i, d*i!) end do end proc; b(n, n, 1); l := sort([indices(t, 'nolist')]); m := nops(l); p := table(); for i to m do for j from i to m do s := l[i] + l[j]; if assigned(p[s]) then p[s] := [op(p[s]), {i, j}] else p[s] := [{i, j}] end if end do end do; h3 := {}; h4 := {}; for s in [indices(p, 'nolist')] do q := p[s]; for i to nops(q) - 1 do for j from i + 1 to nops(q) do e := q[i] union q[j]; if nops(e) = 3 then h3 := h3 union {e} elif nops(e) = 4 then h4 := h4 union {e} end if end do end do end do; f := []; for e in h4 do q := [op(e)]; u := false; for i to 4 do if member({seq(q[j], j = 1 .. i - 1), seq(q[j], j = i + 1 .. 4)}, h3) then u := true; break end if end do; if not u then f := [op(f), e] end if end do; f := [op(h3), op(f)]; if nops(f) = 0 then return m end if; u := {}; for e in f do u := u union e end do; act := sort([op(u)]); v := nops(act); w := table(); for i to v do w[act[i]] := i end do; f := [seq({seq(w[j], j in e)}, e in f)]; g := proc() local a, best, besth, cand, changed, deg, e, h, hl, i, inc, j, key, mode, ne, nr, one, q, two, u, wt, z; ne := nops(f); inc := table(); for i to v do inc[i] := [] end do; for q to ne do for i in f[q] do inc[i] := [op(inc[i]), q] end do end do; best := v; besth := {}; for mode to 4 do a := Array(1 .. ne, 'fill' = true); deg := Array(1 .. v, 'fill' = 0); for q to ne do if mode <= 2 then wt := 1 elif nops(f[q]) = 3 then wt := 2 else wt := 1 end if; for i in f[q] do deg[i] := deg[i] + wt end do end do; h := {}; nr := ne; while nr > 0 do if irem(mode, 2) = 1 then u := 1; for i from 2 to v do if deg[i] > deg[u] then u := i end if end do else u := v; for i from v - 1 by -1 to 1 do if deg[i] > deg[u] then u := i end if end do end if; h := h union {u}; for q in inc[u] do if a[q] then a[q] := false; nr := nr - 1; if mode <= 2 then wt := 1 elif nops(f[q]) = 3 then wt := 2 else wt := 1 end if; for i in f[q] do deg[i] := deg[i] - wt end do end if end do end do; if nops(h) < best then best := nops(h); besth := h end if end do; changed := true; while changed do changed := false; one := table(); two := table(); for e in f do z := e intersect besth; if nops(z) = 1 then u := op(1, z); if assigned(one[u]) then one[u] := [op(one[u]), e] else one[u] := [e] end if elif nops(z) = 2 then if assigned(two[z]) then two[z] := [op(two[z]), e] else two[z] := [e] end if end if end do; for u in besth do if not assigned(one[u]) then besth := besth minus {u}; changed := true; break end if end do; if not changed then hl := [op(besth)]; for i to nops(hl) - 1 do for j from i + 1 to nops(hl) do cand := {seq(u, u = 1 .. v)}; for e in one[hl[i]] do cand := cand intersect e; if cand = {} then break end if end do; if cand <> {} then for e in one[hl[j]] do cand := cand intersect e; if cand = {} then break end if end do end if; key := {hl[i], hl[j]}; if cand <> {} and assigned(two[key]) then for e in two[key] do cand := cand intersect e; if cand = {} then break end if end do end if; if cand <> {} then besth := (besth minus key) union {op(1, cand)}; changed := true; break end if end do; if changed then break end if end do end if end do; nops(besth) end proc; d := proc() local a, d, e, i, q, r, s, u; d := Array(1 .. v, 'fill' = 0); for e in f do for i in e do d[i] := d[i] + 1 end do end do; a := sort([seq(d[i], i = 1 .. v)], `>`); q := 0; s := 0; while s < nops(f) do q := q + 1; s := s + a[q] end do; u := {}; r := 0; for e in f do if u intersect e = {} then u := u union e; r := r + 1 end if end do; max(q, r) end proc; sat := proc(k) local c, e, i, j, q, z; if k < 0 then return [false, 0] elif k >= v then return [true, v] end if; c := table(); q := 0; for e in f do q := q + 1; c[q] := `&or`(seq(x[i], i in e)) end do; if k = 0 then for i to v do q := q + 1; c[q] := `¬`(x[i]) end do else for i to v - 1 do q := q + 1; c[q] := `&or`(`¬`(x[i]), y[i, 1]) end do; for i from 2 to v - 1 do q := q + 1; c[q] := `&or`(`¬`(y[i - 1, 1]), y[i, 1]); for j from 2 to k do q := q + 1; c[q] := `&or`(`¬`(x[i]), `¬`(y[i - 1, j - 1]), y[i, j]); q := q + 1; c[q] := `&or`(`¬`(y[i - 1, j]), y[i, j]) end do end do; for i from 2 to v do q := q + 1; c[q] := `&or`(`¬`(x[i]), `¬`(y[i - 1, k])) end do end if; if q = 1 then z := c[1] else z := `&and`(seq(c[i], i = 1 .. q)) end if; q := [Logic:-Satisfy(z, method = "maplesat")]; if nops(q) = 0 then return [false, 0] end if; q := q[1]; j := 0; for i to v do if eval(x[i], q) = true then j := j + 1 end if end do; [true, j] end proc; lo := d(); hi := g(); printf("|B| = %d, active = %d, edges = %d, lo = %d, hi = %d\n", m, v, nops(f), lo, hi); while hi > lo do k := hi - 1; tt := time(); o := sat(k); if o[1] then printf("k = %d, satisfiable = true, deletions = %d, time = %.3f s\n", k, o[2], time() - tt); hi := o[2] else printf("k = %d, satisfiable = false, time = %.3f s\n", k, time() - tt); break end if end do; m - hi end proc:
for n from 14 to 16 do t := time(); printf("n = %d, a(n) = %d, total time = %.3f s\n", n, a(n), time() - t) end do:


==> anc/pair_sum_maple_audit_output.txt <==
INITIAL TABLE n=1..20 PASSED
VARIABLE-NUMBER STABILIZATION n=3..20 PASSED
TRINOMIAL FAMILY s=3..80 PASSED
ARITHMETIC PROGRESSION q=1..10 PASSED
MAPLE PAIR-SUM MULTIPLICITY AUDIT PASSED


==> anc/pair_sum_multiplicities.mpl <==
m := proc(n, k) option remember;
    local b, l, t;
    t := table();
    b := proc(r, p, c, d)
        local i;
        if r = 0 then
            t[n!/d] := 1;
            return
        end if;
        if c = 0 then
            return
        end if;
        for i from min(p, r) by -1 to 1 do
            b(r - i, i, c - 1, d*i!)
        end do
    end proc;
    b(n, n, k, 1);
    l := sort([indices(t, 'nolist')]);
    l
end proc:
s := proc(n, k)
    local a, c, d, i, j, l, q, r, t, u;
    l := m(n, k);
    t := table();
    for i to nops(l) do
        for j from i to nops(l) do
            r := l[i] + l[j];
            if assigned(t[r]) then
                t[r] := t[r] + 1
            else
                t[r] := 1
            end if
        end do
    end do;
    a := 0;
    c := 0;
    d := 0;
    for r in [indices(t, 'nolist')] do
        a := a + t[r] - 1;
        if t[r] >= 2 then
            c := c + 1
        end if;
        d := max(d, t[r])
    end do;
    u := [seq(add(`if`(t[r] >= q, 1, 0), r in [indices(t, 'nolist')]), q = 2 .. d)];
    if a <> add(u[i], i = 1 .. nops(u)) then
        error "profile identity failed at n=%1, k=%2", n, k
    end if;
    [nops(l), a, c, d, u]
end proc:
u := proc(n, a, b, c)
    if min(a, b, c) < 0 or a + b + c <> n then
        error "invalid trinomial parameters"
    end if;
    n!/(a!*b!*c!)
end proc:
e := [[1, 1, 0, 0, 1], [2, 2, 0, 0, 1], [3, 3, 0, 0, 1], [4, 5, 0, 0, 1], [5, 7, 1, 1, 2], [6, 11, 6, 6, 2], [7, 14, 8, 8, 2], [8, 20, 24, 24, 2], [9, 27, 43, 42, 3], [10, 36, 74, 68, 3], [11, 47, 148, 128, 4], [12, 64, 245, 198, 4], [13, 79, 441, 336, 5], [14, 102, 753, 557, 6], [15, 125, 1178, 781, 6], [16, 157, 1742, 1119, 7], [17, 193, 2605, 1623, 8], [18, 243, 3805, 2311, 9], [19, 296, 5589, 3321, 9], [20, 366, 8256, 4809, 10]]:
for n to 20 do
    q := s(n, n);
    if [n, q[1], q[2], q[3], q[4]] <> e[n] then
        error "initial table mismatch at n=%1", n
    end if
end do:
printf("INITIAL TABLE n=1..20 PASSED\n"):
for n from 3 to 20 do
    a := s(n, n - 2);
    b := s(n, n - 1);
    c := s(n, n);
    if a[2 .. 5] <> b[2 .. 5] or b[2 .. 5] <> c[2 .. 5] then
        error "stabilization mismatch at n=%1", n
    end if
end do:
for n from 5 to 20 do
    a := s(n, n - 3);
    b := s(n, n - 2);
    if not (a[2] < b[2] and a[3] < b[3]) then
        error "strict preceding increase failed at n=%1", n
    end if
end do:
printf("VARIABLE-NUMBER STABILIZATION n=3..20 PASSED\n"):
for a from 3 to 80 do
    t := table();
    for q from 2 to a do
        n := 2*a + 1;
        b := u(n, a, a - q + 1, q);
        c := u(n, a + 1, a - q + 2, q - 2);
        d := u(n, a, a - q + 2, q - 1);
        i := u(n, a + 1, a - q, q);
        if b + c <> d + i then
            error "trinomial identity failed at s=%1, q=%2", a, q
        end if;
        if sort([b, c]) = sort([d, i]) xor (irem(a, 2) = 0 and q = (a + 2)/2) then
            error "trinomial nontriviality failed at s=%1, q=%2", a, q
        end if;
        if assigned(t[b + c]) then
            t[b + c] := [op(t[b + c]), q]
        else
            t[b + c] := [q]
        end if
    end do;
    for r in [indices(t, 'nolist')] do
        if nops(t[r]) = 2 and add(t[r][i], i = 1 .. 2) <> a + 2 then
            error "trinomial symmetry failed at s=%1", a
        elif nops(t[r]) > 2 then
            error "unexpected repeated trinomial sum at s=%1", a
        end if
    end do
end do:
printf("TRINOMIAL FAMILY s=3..80 PASSED\n"):
for q to 10 do
    n := 0;
    d := 1;
    for p from 2 to q do
        if isprime(p) then
            a := 0;
            b := 1;
            while b*p <= q do
                b := b*p;
                a := a + 1
            end do;
            n := n + p*a;
            d := d*(p!)^a
        end if
    end do;
    c := n!/d;
    l := m(n, n);
    for i to q do
        if not member(i*c, l) then
            error "progression construction failed at q=%1, i=%2", q, i
        end if
    end do
end do:
printf("ARITHMETIC PROGRESSION q=1..10 PASSED\n"):
printf("MAPLE PAIR-SUM MULTIPLICITY AUDIT PASSED\n"):


==> anc/python_pair_sum_audit_output.txt <==
Initial table n=1,...,20: OK
Last-three-column stabilization and strict preceding increase: OK
Trinomial identities, symmetry, and nontriviality through s=80: OK
Arithmetic-progression construction through q=10: OK


==> anc/verify_pair_sum_multiplicities.py <==
#!/usr/bin/env python3
"""Independent checks for Pair-Sum Multiplicities of Distinct Multinomial Coefficients."""
from __future__ import annotations
from collections import Counter
from functools import lru_cache
from math import factorial, log
from typing import Iterator


def partitions(n: int, maximum: int | None = None, parts: int | None = None) -> Iterator[tuple[int, ...]]:
    """Generate partitions of n in weakly decreasing order, optionally with at most parts parts."""
    maximum = n if maximum is None else min(maximum, n)
    if n == 0:
        yield ()
        return
    if parts == 0:
        return
    for first in range(maximum, 0, -1):
        next_parts = None if parts is None else parts - 1
        for tail in partitions(n - first, first, next_parts):
            yield (first,) + tail


@lru_cache(maxsize=None)
def mset(n: int, k: int | None = None) -> tuple[int, ...]:
    """Distinct multinomial coefficient values from partitions of n into at most k parts."""
    values: set[int] = set()
    for part in partitions(n, parts=k):
        denominator = 1
        for item in part:
            denominator *= factorial(item)
        values.add(factorial(n) // denominator)
    return tuple(sorted(values))


def representation_counts(values: tuple[int, ...]) -> Counter[int]:
    counts: Counter[int] = Counter()
    for i, x in enumerate(values):
        for y in values[i:]:
            counts[x + y] += 1
    return counts


def stats(n: int, k: int | None = None) -> tuple[int, int, int, int, tuple[int, ...]]:
    values = mset(n, k)
    counts = representation_counts(values)
    collision_excess = sum(value - 1 for value in counts.values())
    colliding_sums = sum(value >= 2 for value in counts.values())
    maximum = max(counts.values())
    profile = tuple(sum(value >= level for value in counts.values()) for level in range(2, maximum + 1))
    return len(values), collision_excess, colliding_sums, maximum, profile


EXPECTED = {
    1: (1, 0, 0, 1), 2: (2, 0, 0, 1), 3: (3, 0, 0, 1), 4: (5, 0, 0, 1),
    5: (7, 1, 1, 2), 6: (11, 6, 6, 2), 7: (14, 8, 8, 2), 8: (20, 24, 24, 2),
    9: (27, 43, 42, 3), 10: (36, 74, 68, 3), 11: (47, 148, 128, 4),
    12: (64, 245, 198, 4), 13: (79, 441, 336, 5), 14: (102, 753, 557, 6),
    15: (125, 1178, 781, 6), 16: (157, 1742, 1119, 7), 17: (193, 2605, 1623, 8),
    18: (243, 3805, 2311, 9), 19: (296, 5589, 3321, 9), 20: (366, 8256, 4809, 10),
}


def multinomial3(n: int, a: int, b: int, c: int) -> int:
    if min(a, b, c) < 0 or a + b + c != n:
        raise ValueError("invalid trinomial parameters")
    return factorial(n) // (factorial(a) * factorial(b) * factorial(c))


def check_initial_table() -> None:
    for n, expected in EXPECTED.items():
        actual = stats(n)[:4]
        assert actual == expected, (n, actual, expected)


def check_stabilization() -> None:
    for n in range(3, 21):
        a = stats(n, n - 2)
        b = stats(n, n - 1)
        c = stats(n, n)
        assert a[1:] == b[1:] == c[1:], (n, a, b, c)
    for n in range(5, 21):
        left = stats(n, n - 3)
        right = stats(n, n - 2)
        assert left[1] < right[1] and left[2] < right[2], (n, left, right)


def check_trinomial_family(limit: int = 80) -> None:
    for s in range(3, limit + 1):
        sums: dict[int, list[int]] = {}
        for q in range(2, s + 1):
            n = 2 * s + 1
            a = multinomial3(n, s, s - q + 1, q)
            b = multinomial3(n, s + 1, s - q + 2, q - 2)
            c = multinomial3(n, s, s - q + 2, q - 1)
            d = multinomial3(n, s + 1, s - q, q)
            assert a + b == c + d, (s, q)
            trivial = sorted((a, b)) == sorted((c, d))
            assert trivial == (s % 2 == 0 and q == (s + 2) // 2), (s, q, a, b, c, d)
            sums.setdefault(a + b, []).append(q)
        for qs in sums.values():
            expected = sorted({q for q in qs} | {s + 2 - q for q in qs})
            assert sorted(qs) == expected, (s, qs, expected)
        genuine = sum(not (s % 2 == 0 and q == (s + 2) // 2) for q in range(2, s + 1)) // 2
        assert genuine == (s - 1) // 2, (s, genuine)


def prime_numbers(limit: int) -> list[int]:
    primes: list[int] = []
    for value in range(2, limit + 1):
        if all(value % p for p in primes if p * p <= value):
            primes.append(value)
    return primes


def progression_order(q: int) -> tuple[int, int]:
    exponents: dict[int, int] = {}
    n = 0
    denominator = 1
    for p in prime_numbers(q):
        e = int(log(q, p) + 1e-12)
        while p ** (e + 1) <= q:
            e += 1
        while p ** e > q:
            e -= 1
        exponents[p] = e
        n += p * e
        denominator *= factorial(p) ** e
    scale = factorial(n) // denominator
    return n, scale


def check_progression_construction(limit: int = 10) -> None:
    for q in range(1, limit + 1):
        n, scale = progression_order(q)
        values = set(mset(n))
        assert all(j * scale in values for j in range(1, q + 1)), (q, n)


def main() -> None:
    check_initial_table()
    print("Initial table n=1,...,20: OK")
    check_stabilization()
    print("Last-three-column stabilization and strict preceding increase: OK")
    check_trinomial_family()
    print("Trinomial identities, symmetry, and nontriviality through s=80: OK")
    check_progression_construction()
    print("Arithmetic-progression construction through q=10: OK")


if __name__ == "__main__":
    main()

